The trapezoid comparison inequality in metric spaces with curvature bounded above

Among four points of a CAT(0) space, the planar symmetric trapezoids are configurations on which Ptolemy's and Reshetnyak's inequalities are both equalities. We show that the symmetric trapezoids remain extremal for the entire family of inequalities interpolating between the two, indexed by the nondecreasing convex functions with concave derivative, and that this function class is characterized by this property. The result is qualitatively stronger than the known quadruple inequalities for this class of functions, and recovers them with their optimal constants, which were previously known only for power functions. Moreover, we extend the analysis to CAT($\kappa$) spaces with $\kappa>0$. We derive variants of Reshetnyak's quadrilateral comparison and of Ptolemy's inequality under positive upper curvature bounds, each with the optimal constant. These two inequalities yield the trapezoid comparison inequality in CAT($\kappa$) spaces, where the product of the bases carries an additional constant factor compared to the $\kappa=0$ case. Again the constant is optimal.

==> anc/README.md <==
# Machine-checked companion

Ancillary material for *The trapezoid comparison inequality in metric spaces with
curvature bounded above* (C. Schötz).

`TrapezoidComparison.lean` contains a complete Lean 4 proof of one result of the
paper:

| Lean theorem                        | Paper                                        |
| ----------------------------------- | -------------------------------------------- |
| `TrapezoidComparison.reduced`       | Lemma 4.5, the reduced problem               |

together with the case analyses of Lemmas B.3 and B.4 on which it rests. The file
contains no `sorry`, and `#print axioms` reports only `propext`,
`Classical.choice` and `Quot.sound`. Nothing else in the paper is formalized; in
particular, the closed forms of `P`, `N` and `D` are taken as *definitions* here,
and that they agree with the integrals they are named after is checked only on
paper.

## Versions

| Component | Pin                                                          |
| --------- | ------------------------------------------------------------ |
| Lean      | `leanprover/lean4:v4.33.0`                                    |
| Mathlib   | tag `v4.33.0` = commit `db584cd6d46c92f209a44c0f1c829460d327499d` (10 August 2026) |

`import Mathlib` is the only dependency. Mathlib's own `lake-manifest.json` at that
tag pins every transitive dependency, so the tag above is a complete pin and no
manifest of our own is required.

Lean and Mathlib rename lemmas between releases. The file compiles against the
versions above; later versions may need small edits. The "Compatibility shims"
section near the top of the file exists for exactly this reason and routes the whole
development through three locally proved names.

## Checking it

**In the browser, no installation.** Open <https://live.lean-lang.org/>, select the
Lean **v4.33.0** toolchain, and paste in `TrapezoidComparison.lean`. The
`#eval Lean.versionString` at the foot of the file should print `4.33.0`, and the
`#print axioms` command below it should print the axiom list quoted in the comment
just above it. Elaboration takes a few minutes; the file raises `maxHeartbeats`
to 1000000 because several `nlinarith` calls need it.

**Locally.** With [elan](https://github.com/leanprover/elan) on the path:

```sh
mkdir trapezoid && cd trapezoid
# copy TrapezoidComparison.lean, lean-toolchain and lakefile.toml into this directory
lake exe cache get     # downloads the prebuilt Mathlib, roughly 5 GB
lake build
```

`lake exe cache get` should report decompressing several thousand files. Without it
Mathlib is rebuilt from source, which takes hours.

## Files

| File                       | Purpose                                        |
| -------------------------- | ---------------------------------------------- |
| `TrapezoidComparison.lean` | the development                                 |
| `lean-toolchain`           | pins the Lean version for `elan`                |
| `lakefile.toml`            | pins Mathlib for `lake`                         |
| `README.md`                | this file                                       |

## Licence

Apache License 2.0. Copyright © 2026 Christof Schötz.


==> anc/TrapezoidComparison.lean <==
/-
Copyright (c) 2026 Christof Schötz. All rights reserved.
Released under the Apache License, Version 2.0
(https://www.apache.org/licenses/LICENSE-2.0); see README.md.
Authors: Christof Schötz
-/

/-
# The trapezoid comparison inequality — the machine-checked half

Companion to the paper *The trapezoid comparison inequality in metric spaces with
curvature bounded above*.
**No `sorry`, nothing imported beyond Mathlib.**

## What is proved here

`reduced` — **Lemma 4.5 of the paper, the Reduced Problem**, in full: for

    0 ≤ h ≤ m ≤ t,   0 ≤ δ ≤ s ≤ t,   h² - δ² ≤ t² - m²,   θ ≥ 0,

one has `P θ ≤ N θ + D θ`, where `P = tentPrim m h`, `N = tentPrim s δ` and
`D = dropPrim m t` are the closed forms of `∫₀^θ T_{m,h}`, `∫₀^θ T_{s,δ}` and
`2 ∫₀^θ (t - σ ⊔ m)₊ dσ` given in the paper.  Note that the hypothesis
is one-sided; `m ≤ t` is `(p*)`.

This is Lemmas B.3 and B.4 in full (appendix "The reduced problem"): the case
split on `h² ≤ t² - m²`, the worst-case reduction in `(s, δ)`, the key
inequality `h - δ₀ ≥ t - m`, and the convexity and concave/affine endpoint
bounds.

## What is not proved here

Nothing else.  `tentPrim`, `dropPrim` and `Phi` are *defined* by their closed
forms; that they equal the integrals they are named after is not proved, nor is
the linearization of Section 4, nor any geometry.  The rest of the paper is not
formalized.
-/
import Mathlib

set_option maxHeartbeats 1000000


/- ============================ Definitions ============================ -/

/-
# Definitions and design notes

* `t` is never a `Real.sqrt (...)`: it is a plain real, constrained only by
  `m ≤ t` and `s ≤ t`.  That keeps every intermediate goal polynomial, inside
  `nlinarith`'s reach, and clear of `Real.sqrt` API drift.  A square root is
  taken in exactly one place, in `Phi_nonpos`, to produce `δ₀ = √(h² - (t² - m²))`.

* `tentPrim`, `dropPrim` and `Phi` are *defined* by the closed forms computed in
  (32) and (33) of the paper, not as integrals.  Everything proved from them is
  therefore elementary real algebra with no measure theory anywhere.

* Nothing in this file mentions an integral, a metric space or a function class.
-/

-- hypothesis lists are kept uniform across each family of lemmas, so some
-- binders are unused in individual members
set_option linter.unusedVariables false

namespace TrapezoidComparison

/-! ## Compatibility shims

Mathlib renames order lemmas from time to time — what used to be `le_or_lt` is
now `le_or_gt`, `lt_or_le` is now `lt_or_ge`, and so on.  The whole development
below goes through the three local names introduced here instead, so a further
rename cannot break it.  The first two are proved from `by_cases` and `not_le`,
which have been stable since Lean 4 shipped. -/

/-- The disjunction `a ≤ b ∨ b < a`, currently `le_or_gt` in Mathlib. -/
theorem leOrLt (a b : ℝ) : a ≤ b ∨ b < a := by
  by_cases hab : a ≤ b
  · exact Or.inl hab
  · exact Or.inr (not_le.mp hab)

/-- The disjunction `a = b ∨ a < b` from `a ≤ b`, currently `eq_or_lt_of_le`. -/
theorem eqOrLt {a b : ℝ} (h : a ≤ b) : a = b ∨ a < b := by
  rcases leOrLt b a with h' | h'
  · exact Or.inl (le_antisymm h h')
  · exact Or.inr h'

/-- `√a ^ 2 = a` for `a ≥ 0`, currently `Real.sq_sqrt`.  If that name has moved
too, the fallbacks to try are `by rw [sq]; exact Real.mul_self_sqrt h` and
`Real.sq_sqrt'`. -/
theorem sqSqrt {a : ℝ} (h : 0 ≤ a) : Real.sqrt a ^ 2 = a := Real.sq_sqrt h

/-! ## Positive part and tents -/

/-- `pos y = max y 0`, written `(y)₊` in the paper. -/
noncomputable def pos (y : ℝ) : ℝ := max y 0

@[simp] lemma pos_nonneg (y : ℝ) : 0 ≤ pos y := le_max_right _ _

lemma pos_of_nonneg {y : ℝ} (hy : 0 ≤ y) : pos y = y := max_eq_left hy

lemma pos_of_nonpos {y : ℝ} (hy : y ≤ 0) : pos y = 0 := max_eq_right hy

@[simp] lemma pos_zero : pos 0 = 0 := by simp [pos]

lemma pos_mono : Monotone pos := fun _ _ h => max_le_max h le_rfl

/-- On `[0,∞)`, `pos` squared is monotone. -/
lemma pos_sq_mono {y z : ℝ} (h : y ≤ z) : (pos y) ^ 2 ≤ (pos z) ^ 2 := by
  nlinarith [pos_nonneg y, pos_nonneg z, pos_mono h]

/-! ## The three primitives `P`, `N`, `D` of the reduced problem

These are the closed forms (32) and (33) of the paper:

  `P θ = ∫₀^θ T_{m,h}`,  `N θ = ∫₀^θ T_{s,δ}`,  `D θ = 2 ∫₀^θ (t - σ ⊔ m)₊ dσ`,

where `T_{μ,r} σ = min ((σ - μ + r)₊) ((μ + r - σ)₊)` is the tent on `[μ-r, μ+r]`.
We take the closed forms as *definitions*.  That they agree with the integrals
they are named after is **not** proved anywhere in this development; every result
below is a statement about the closed forms alone, and is therefore completely
elementary. -/

/-- `P θ = ∫₀^θ T_{μ,r}`, in closed form.  Total mass `P ∞ = r ^ 2`. -/
noncomputable def tentPrim (μ r θ : ℝ) : ℝ :=
  if θ ≤ μ then (pos (θ - μ + r)) ^ 2 / 2
  else r ^ 2 - (pos (μ + r - θ)) ^ 2 / 2

/-- `D θ = 2 ∫₀^θ (t - σ ⊔ m)₊ dσ`, in closed form, where `x = t - m` and
`K = t ^ 2 - m ^ 2`.  Total mass `D ∞ = K`. -/
noncomputable def dropPrim (m t θ : ℝ) : ℝ :=
  if θ ≤ m then 2 * (t - m) * θ
  else (t ^ 2 - m ^ 2) - (pos (t - θ)) ^ 2

/-- `Φ = P - N - D`.  The theorem is `Φ ≤ 0` everywhere. -/
noncomputable def Phi (m h s δ t θ : ℝ) : ℝ :=
  tentPrim m h θ - tentPrim s δ θ - dropPrim m t θ

/-! ### Elementary values -/

lemma tentPrim_zero_of_le (μ r : ℝ) (hr0 : 0 ≤ r) (hr : r ≤ μ) : tentPrim μ r 0 = 0 := by
  have hμ : (0:ℝ) ≤ μ := le_trans hr0 hr
  have hz : pos ((0:ℝ) - μ + r) = 0 := pos_of_nonpos (by linarith)
  simp only [tentPrim, if_pos hμ, hz]
  norm_num

lemma dropPrim_zero (m t : ℝ) (hm : 0 ≤ m) : dropPrim m t 0 = 0 := by
  simp only [dropPrim, if_pos hm, mul_zero]

/-- `Φ 0 = 0`.  Not used below; recorded because it is one of the two endpoint
identities of the Reduced Problem (the other being `Φ ∞ = h² - δ² - K`). -/
lemma Phi_zero (m h s δ t : ℝ) (hh : 0 ≤ h) (hhm : h ≤ m) (hδ : 0 ≤ δ) (hδs : δ ≤ s)
    (hm : 0 ≤ m) : Phi m h s δ t 0 = 0 := by
  simp only [Phi, tentPrim_zero_of_le m h hh hhm, tentPrim_zero_of_le s δ hδ hδs,
    dropPrim_zero m t hm]
  ring


/-- From `0 ≤ m`, `0 ≤ t` and `m ^ 2 ≤ t ^ 2` conclude `m ≤ t`. -/
lemma le_of_sq_le_sq' {m t : ℝ} (hm : 0 ≤ m) (ht : 0 ≤ t) (h : m ^ 2 ≤ t ^ 2) :
    m ≤ t := by
  rcases leOrLt m t with hc | hc
  · exact hc
  · exfalso
    have h1 : 0 < m - t := by linarith
    have h2 : 0 < m + t := by linarith
    nlinarith [mul_pos h1 h2]

end TrapezoidComparison


/- ================= Lemma B.3: the case h² ≤ t² - m² ================== -/

/-
# Lemma B.3 of the paper — the case `h² ≤ K`, where `K = t² - m²`

Complete: no `sorry`.

Here `N` is not needed at all; we prove `P ≤ D` outright.  Throughout

  `0 ≤ h ≤ m ≤ t`,  `x = t - m`,  `K = t² - m² = x (2m + x)`,  `h² ≤ K`.

* (a) `h² ≤ 4 m x`
* (b) `θ ≤ m`  : `P θ ≤ D θ`
* (c) `m ≤ θ`  : `P θ ≤ D θ`
-/

-- hypothesis lists are kept uniform across each family of lemmas, so some
-- binders are unused in individual members
set_option linter.unusedVariables false

namespace TrapezoidComparison

variable {m h t θ : ℝ}

/-! ### (a) -/

/-- **Lemma B.3(a).**  `h² ≤ 4 m x`, where `x = t - m`.

Proof of the paper, in the equivalent split `x ≤ 2m` / `x > 2m`:
if `x ≤ 2m` then `h² ≤ K = 2mx + x² ≤ 2mx + 2mx`; if `x > 2m` then
`4mx > 8m² ≥ m² ≥ h²`. -/
theorem caseLe_a (hm : 0 ≤ m) (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ t - m)
    (hK : h ^ 2 ≤ t ^ 2 - m ^ 2) :
    h ^ 2 ≤ 4 * m * (t - m) := by
  have hKx : t ^ 2 - m ^ 2 = (t - m) * (2 * m + (t - m)) := by ring
  rcases leOrLt (t - m) (2 * m) with hc | hc
  · -- `h² ≤ x(2m + x) ≤ x(2m + 2m) = 4mx`
    nlinarith [hK, hKx, mul_nonneg hx (show (0:ℝ) ≤ 2 * m - (t - m) by linarith)]
  · -- `4mx > 8m² ≥ m² ≥ h²`
    nlinarith [mul_nonneg (sub_nonneg.mpr hhm) (show (0:ℝ) ≤ m + h by linarith),
      mul_nonneg hm (show (0:ℝ) ≤ (t - m) - 2 * m by linarith), sq_nonneg m]

/-! ### (b) -/

/-- The core one-variable estimate behind both Lemma B.3(b) and Lemma B.4(g):
for `0 ≤ w ≤ h` and `h² ≤ 4 m x`,

  `w² / 2 ≤ 2 x (w + m - h)`.

(Substituting `w = θ - (m - h)` this is `P θ ≤ D θ` on `[m - h, m]`.)
The proof splits on `h ≤ 4x`: in that case `w²/2 ≤ sh/2 ≤ 2xs`; otherwise
`w(h/2 - 2x) ≤ h(h/2 - 2x) = h²/2 - 2xh ≤ 2xm - 2xh`. -/
theorem ramp_le {x : ℝ} (hm : 0 ≤ m) (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ x)
    (ha : h ^ 2 ≤ 4 * m * x) {w : ℝ} (hs0 : 0 ≤ w) (hsh : w ≤ h) :
    w ^ 2 / 2 ≤ 2 * x * (w + m - h) := by
  rcases leOrLt h (4 * x) with hc | hc
  · -- `w²/2 ≤ w h/2 ≤ 2 x w ≤ 2 x (w + m - h)`
    nlinarith [mul_nonneg hs0 (sub_nonneg.mpr hsh), mul_nonneg hx (sub_nonneg.mpr hhm),
      mul_nonneg hs0 (sub_nonneg.mpr hc)]
  · -- `w (h/2 - 2x) ≤ h (h/2 - 2x)`
    nlinarith [mul_nonneg (sub_nonneg.mpr hsh) (le_of_lt (sub_pos.mpr hc)),
      mul_nonneg hs0 (sub_nonneg.mpr hsh)]

/-- **Lemma B.3(b).**  `P θ ≤ D θ` for `0 ≤ θ ≤ m`. -/
theorem caseLe_b (hm : 0 ≤ m) (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ t - m)
    (ha : h ^ 2 ≤ 4 * m * (t - m)) (ht0 : 0 ≤ θ) (htm : θ ≤ m) :
    tentPrim m h θ ≤ dropPrim m t θ := by
  simp only [tentPrim, dropPrim, if_pos htm]
  rcases leOrLt (θ - m + h) 0 with hc | hc
  · rw [pos_of_nonpos hc]
    have : 0 ≤ 2 * (t - m) * θ := by positivity
    simpa using this
  · rw [pos_of_nonneg (le_of_lt hc)]
    have hs0 : 0 ≤ θ - m + h := le_of_lt hc
    have hsh : θ - m + h ≤ h := by linarith
    have := ramp_le hm hh hhm hx ha hs0 hsh
    have hrw : (θ - m + h) + m - h = θ := by ring
    rw [hrw] at this
    linarith

/-! ### (c) -/

/-- **Lemma B.3(c).**  `P θ ≤ D θ` for `m ≤ θ`.

After removing the total masses this is
`φ θ := ((t - θ)₊)² - ((m + h - θ)₊)²/2 ≤ K - h²`,
which the paper checks on `[m, m+h]`, `[m+h, t]`, `[t, ∞)`.  Here the same content
appears as four `rcases` branches on the signs of `t - θ` and `m + h - θ`. -/
theorem caseLe_c (hm : 0 ≤ m) (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ t - m)
    (hK : h ^ 2 ≤ t ^ 2 - m ^ 2) (hmt : m ≤ θ) :
    tentPrim m h θ ≤ dropPrim m t θ := by
  have ha := caseLe_a hm hh hhm hx hK
  rcases eqOrLt hmt with heq | hlt
  · -- `θ = m`: reduce to Lemma B.3(b)
    rw [← heq]
    exact caseLe_b hm hh hhm hx ha (le_trans hh hhm) le_rfl
  simp only [tentPrim, dropPrim, if_neg (not_le.mpr hlt)]
  -- goal: `h² - ((m+h-θ)₊)²/2 ≤ (t² - m²) - ((t-θ)₊)²`
  rcases leOrLt (t - θ) 0 with hA | hA
  · -- `θ ≥ t`
    rw [pos_of_nonpos hA]
    have : 0 ≤ (pos (m + h - θ)) ^ 2 := sq_nonneg _
    nlinarith [this]
  · rw [pos_of_nonneg (le_of_lt hA)]
    rcases leOrLt (m + h - θ) 0 with hq | hq
    · -- `m + h ≤ θ < t`; then `t - θ ≤ x - h`, and `h² ≤ x (m + h)`
      rw [pos_of_nonpos hq]
      have h1 : t - θ ≤ (t - m) - h := by linarith
      have h2 : 0 ≤ t - θ := le_of_lt hA
      have hxh : h ≤ t - m := by linarith
      nlinarith [mul_nonneg (sub_nonneg.mpr hxh) hh, mul_nonneg h2 h2,
        mul_nonneg (sub_nonneg.mpr hxh) (sub_nonneg.mpr hhm)]
    · -- `m ≤ θ < min (m+h) t`; the genuinely two-dimensional branch
      rw [pos_of_nonneg (le_of_lt hq)]
      -- with `τ = θ - m ∈ [0, min h (t-m))`, the goal is
      -- `τ²/2 + τ (h - 2x) + h²/2 ≤ 2 m x`, convex in `τ`, checked at both ends
      have hτ0 : 0 ≤ θ - m := by linarith
      have hτh : θ - m < h := by linarith
      have hτx : θ - m < t - m := by linarith
      rcases leOrLt h (t - m) with hc | hc
      · -- endpoint `τ = h` gives `2h(h - x) ≤ 0`
        nlinarith [mul_nonneg hτ0 (sub_nonneg.mpr (le_of_lt hτh)),
          mul_nonneg hτ0 (sub_nonneg.mpr hc), mul_nonneg hh (sub_nonneg.mpr hc)]
      · -- endpoint `τ = x` gives `h²/2 + xh - 3x²/2 ≤ mx + xh - x² ≤ 2mx`
        nlinarith [mul_nonneg hτ0 (le_of_lt (sub_pos.mpr hτx)),
          mul_nonneg (le_of_lt (sub_pos.mpr hc)) (sub_nonneg.mpr hhm),
          mul_nonneg hτ0 (sub_nonneg.mpr (le_of_lt hτh)), hx, hK]

/-- **Lemma B.3.**  If `h² ≤ K` then `Φ ≤ 0` everywhere on `[0, ∞)`,
because `P ≤ D` and `N ≥ 0`. -/
theorem caseLe (hm : 0 ≤ m) (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ t - m)
    (hK : h ^ 2 ≤ t ^ 2 - m ^ 2) {s δ : ℝ} (hδ : 0 ≤ δ) (hδs : δ ≤ s)
    (ht0 : 0 ≤ θ) :
    Phi m h s δ t θ ≤ 0 := by
  have hPD : tentPrim m h θ ≤ dropPrim m t θ := by
    rcases leOrLt θ m with hc | hc
    · exact caseLe_b hm hh hhm hx (caseLe_a hm hh hhm hx hK) ht0 hc
    · exact caseLe_c hm hh hhm hx hK (le_of_lt hc)
  have hN : 0 ≤ tentPrim s δ θ := by
    simp only [tentPrim]
    split_ifs with hc
    · positivity
    · -- `δ² - ((s+δ-θ)₊)²/2 ≥ 0` because `(s+δ-θ)₊ ≤ δ` once `θ > s`
      have h1 : s + δ - θ ≤ δ := by linarith [not_le.mp hc]
      have h2 : pos (s + δ - θ) ≤ δ := max_le h1 hδ
      nlinarith [pos_nonneg (s + δ - θ), h2]
  simp only [Phi]
  linarith

end TrapezoidComparison


/- ============ Lemma B.4, part I: the case h² > t² - m², θ ≤ m ======== -/

/-
# Lemma B.4, part I — worst case in `(s, δ)`, the key inequality `h - δ₀ ≥ t - m`,
# and the range `θ ≤ m`

Complete: no `sorry`.

Standing assumptions of the case `h² > K`:
`0 ≤ h ≤ m ≤ t`, `x = t - m`, `K = t² - m² = x(2m+x)`, `δ₀ ≥ 0` with `δ₀² = h² - K`,
and `δ₀ ≤ δ`, `s ≤ t` for the ambient `(s, δ)`.

* monotonicity of the tent primitive in its two parameters  → Lemma B.4(e)
* (d) `x ≤ m`
* (f) `h - δ₀ ≥ x`, the key inequality
* (g) `PhiLow m ≤ 0`
* (g) `PhiLow θ ≤ 0` for `0 ≤ θ ≤ m`, via a hand-rolled convexity bound
-/

-- hypothesis lists are kept uniform across each family of lemmas, so some
-- binders are unused in individual members
set_option linter.unusedVariables false

namespace TrapezoidComparison

variable {μ r θ : ℝ}

/-! ### Monotonicity of `tentPrim` — Lemma B.4(e) -/

/-- `tentPrim μ r θ` is nonincreasing in the center `μ`.  (The tent slides right,
so less of it has been swept out by time `θ`.) -/
theorem tentPrim_antitone_center {r μ₁ μ₂ θ : ℝ} (hr : 0 ≤ r) (h : μ₁ ≤ μ₂) :
    tentPrim μ₂ r θ ≤ tentPrim μ₁ r θ := by
  simp only [tentPrim]
  rcases leOrLt θ μ₁ with h1 | h1
  · rw [if_pos h1, if_pos (le_trans h1 h)]
    have : θ - μ₂ + r ≤ θ - μ₁ + r := by linarith
    have := pos_sq_mono this
    linarith
  · rcases leOrLt θ μ₂ with h2 | h2
    · rw [if_pos h2, if_neg (not_le.mpr h1)]
      -- `(θ-μ₂+r)₊ ≤ r` and `(μ₁+r-θ)₊ ≤ r`, so both squares are `≤ r²`
      have e1 : pos (θ - μ₂ + r) ≤ r := max_le (by linarith) hr
      have e2 : pos (μ₁ + r - θ) ≤ r := max_le (by linarith) hr
      nlinarith [pos_nonneg (θ - μ₂ + r), pos_nonneg (μ₁ + r - θ), e1, e2]
    · rw [if_neg (not_le.mpr h2), if_neg (not_le.mpr h1)]
      have : μ₁ + r - θ ≤ μ₂ + r - θ := by linarith
      have := pos_sq_mono this
      linarith

/-- `tentPrim μ r θ` is nondecreasing in the half-width `r`. -/
theorem tentPrim_mono_width {μ r₁ r₂ θ : ℝ} (hr : 0 ≤ r₁) (h : r₁ ≤ r₂) :
    tentPrim μ r₁ θ ≤ tentPrim μ r₂ θ := by
  simp only [tentPrim]
  rcases leOrLt θ μ with h1 | h1
  · rw [if_pos h1, if_pos h1]
    have := pos_sq_mono (show θ - μ + r₁ ≤ θ - μ + r₂ by linarith)
    linarith
  · rw [if_neg (not_le.mpr h1), if_neg (not_le.mpr h1)]
    -- need `(μ+r₂-θ)₊² - (μ+r₁-θ)₊² ≤ 2 (r₂² - r₁²)`
    have hr2 : 0 ≤ r₂ := le_trans hr h
    rcases leOrLt (μ + r₂ - θ) 0 with hc | hc
    · rw [pos_of_nonpos hc, pos_of_nonpos (show μ + r₁ - θ ≤ 0 by linarith)]
      nlinarith [hr, h, hr2]
    · rcases leOrLt (μ + r₁ - θ) 0 with hd | hd
      · rw [pos_of_nonneg hc.le, pos_of_nonpos hd]
        -- `(μ+r₂-θ)² ≤ (r₂-r₁)² ≤ r₂² - r₁² ≤ 2(r₂² - r₁²)`
        have k1 : μ + r₂ - θ ≤ r₂ - r₁ := by linarith
        have k2 : (μ + r₂ - θ) ^ 2 ≤ (r₂ - r₁) ^ 2 := by nlinarith [hc.le, k1]
        nlinarith [k2, mul_nonneg (sub_nonneg.mpr h) hr]
      · rw [pos_of_nonneg hc.le, pos_of_nonneg hd.le]
        -- reduces to `r₁²/2 + r₁ w ≤ r₂²/2 + r₂ w` with `w = θ - μ > 0`
        nlinarith [hr, h, hd, h1]

/-- **Lemma B.4(e).**  Replacing `(s, δ)` by the worst admissible pair `(t, δ₀)` only
decreases `N`, hence only increases `Φ`.  Note this needs neither `δ ≤ s` nor any
relation between `δ₀` and `t`: it is pure monotonicity of the closed form. -/
theorem worst_case {s δ δ₀ t θ : ℝ} (hδ₀ : 0 ≤ δ₀) (hδ : δ₀ ≤ δ) (hn : s ≤ t) :
    tentPrim t δ₀ θ ≤ tentPrim s δ θ :=
  le_trans (tentPrim_mono_width hδ₀ hδ) (tentPrim_antitone_center (le_trans hδ₀ hδ) hn)

/-! ### (d) and (f) -/

variable {m h t δ₀ : ℝ}

/-- **Lemma B.4(d).**  In the case `h² > K` one has `t ≤ 2m`, i.e. `x ≤ m`.
(The paper states the sharper `t < √2 m`; only `x ≤ m` is used below.  The case
is vacuous for `m = 0`, since then `h = 0` and `h² = 0 ≤ K`.) -/
theorem caseGt_d (hm : 0 ≤ m) (hh : 0 ≤ h) (hhm : h ≤ m) (htnn : 0 ≤ t)
    (hcase : t ^ 2 - m ^ 2 < h ^ 2) : t - m ≤ m := by
  rcases eqOrLt hm with hm0 | hm0
  · -- `m = 0` forces `h = 0`, contradicting `t² - m² < h² = 0` since `t ≥ 0 = m`
    exfalso
    have hm0' : m = 0 := hm0.symm
    have hh0 : h = 0 := le_antisymm (by linarith) hh
    rw [hh0, hm0'] at hcase
    nlinarith [htnn]
  · rcases leOrLt (t - m) m with hc | hc
    · exact hc
    · exfalso
      -- `h² ≤ m²` with `t² - m² < h²` gives `t² < 2m²`; but `t > 2m > 0` gives `t² > 4m²`
      nlinarith [mul_nonneg (sub_nonneg.mpr hhm) (show (0:ℝ) ≤ m + h by linarith),
        mul_pos (show (0:ℝ) < t - 2 * m by linarith)
          (show (0:ℝ) < t + 2 * m by linarith),
        mul_pos hm0 hm0]

/-- **Lemma B.4(f).**  The key inequality `h - δ₀ ≥ x`.

`h² - δ₀² = K = x(2m+x)` and `h + δ₀ ≤ 2m`, so
`h - δ₀ = x(2m+x)/(h+δ₀) ≥ x(2m+x)/(2m) ≥ x`. -/
theorem caseGt_f (hm : 0 ≤ m) (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ t - m)
    (hδ₀ : 0 ≤ δ₀) (hδ₀h : δ₀ ≤ h) (hK : δ₀ ^ 2 = h ^ 2 - (t ^ 2 - m ^ 2))
    (hcase : t ^ 2 - m ^ 2 < h ^ 2) :
    t - m ≤ h - δ₀ := by
  have hK0 : 0 ≤ t ^ 2 - m ^ 2 := by
    nlinarith [mul_nonneg hx (show (0:ℝ) ≤ t + m by linarith)]
  have hhpos : 0 < h := by
    rcases eqOrLt hh with he | hlt
    · exfalso
      have hh0 : h = 0 := he.symm
      rw [hh0] at hcase
      nlinarith [hK0]
    · exact hlt
  have hsum : 0 < h + δ₀ := by linarith
  -- `(h - δ₀ - x)(h + δ₀) = (h² - δ₀²) - x(h + δ₀) = x(t + m - h - δ₀) ≥ 0`
  have hprod : 0 ≤ (t - m) * (t + m - h - δ₀) := mul_nonneg hx (by linarith)
  have key : 0 ≤ (h - δ₀ - (t - m)) * (h + δ₀) := by nlinarith [hprod, hK]
  nlinarith [key, hsum]

/-! ### `PhiLow`, its value at `m`, and the convexity bound -/

/-- `PhiLow θ = P θ - N θ - D θ` in the worst case `(s, δ) = (t, δ₀)`, restricted to
`θ ≤ m` where all three closed forms are in their first branch. -/
noncomputable def PhiLow (m h t δ₀ θ : ℝ) : ℝ :=
  (pos (θ - (m - h))) ^ 2 / 2 - (pos (θ - (t - δ₀))) ^ 2 / 2 - 2 * (t - m) * θ

/-- **Lemma B.4(g), the endpoint value.**  `PhiLow m = h²/2 - ((δ₀ - x)₊)²/2 - 2mx ≤ 0`.

If `δ₀ ≥ x` the substitution `h² = δ₀² + x(2m+x)` gives the identity
`PhiLow m = x (δ₀ - m) ≤ 0`.  If `δ₀ < x` it becomes `δ₀² + x² ≤ 2mx`, and
`δ₀² + x² < 2x² ≤ 2mx` by (d). -/
theorem PhiLow_m_nonpos (hm : 0 ≤ m) (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ t - m)
    (hxm : t - m ≤ m) (hδ₀ : 0 ≤ δ₀) (hδ₀h : δ₀ ≤ h)
    (hK : δ₀ ^ 2 = h ^ 2 - (t ^ 2 - m ^ 2)) :
    PhiLow m h t δ₀ m ≤ 0 := by
  have hKx : t ^ 2 - m ^ 2 = (t - m) * (2 * m + (t - m)) := by ring
  have hh2 : h ^ 2 = δ₀ ^ 2 + (t - m) * (2 * m + (t - m)) := by rw [← hKx]; linarith [hK]
  simp only [PhiLow]
  rw [pos_of_nonneg (by linarith : (0:ℝ) ≤ m - (m - h))]
  rcases leOrLt (t - δ₀) m with hc | hc
  · -- `δ₀ ≥ x`: the identity `PhiLow m = x (δ₀ - m)`
    rw [pos_of_nonneg (by linarith : (0:ℝ) ≤ m - (t - δ₀))]
    have hδx : t - m ≤ δ₀ := by linarith
    nlinarith [hh2, mul_nonneg hx (sub_nonneg.mpr (le_trans hδ₀h hhm))]
  · -- `δ₀ < x`: `δ₀² + x² < 2x² ≤ 2mx`
    rw [pos_of_nonpos (by linarith : m - (t - δ₀) ≤ 0)]
    nlinarith [hh2, hδ₀, hx, hxm, hc]

/-- A hand-rolled convexity bound, replacing the appeal to `ConvexOn`.
For `0 ≤ α ≤ β` the function `g θ = ((θ-α)₊)² - ((θ-β)₊)²` is convex with `g 0 = 0`,
so `g θ / θ` is nondecreasing; here that is `T * g θ ≤ θ * g T` for `0 ≤ θ ≤ T`. -/
theorem pos_sq_diff_star {α β θ T : ℝ} (hα : 0 ≤ α) (hαβ : α ≤ β)
    (ht : 0 ≤ θ) (htT : θ ≤ T) :
    T * ((pos (θ - α)) ^ 2 - (pos (θ - β)) ^ 2)
      ≤ θ * ((pos (T - α)) ^ 2 - (pos (T - β)) ^ 2) := by
  have hT : 0 ≤ T := le_trans ht htT
  rcases leOrLt T α with h1 | h1
  · rw [pos_of_nonpos (by linarith : θ - α ≤ 0), pos_of_nonpos (by linarith : θ - β ≤ 0),
      pos_of_nonpos (by linarith : T - α ≤ 0), pos_of_nonpos (by linarith : T - β ≤ 0)]
    linarith
  rcases leOrLt θ α with h2 | h2
  · -- `g θ = 0 ≤ θ * g T`, using `g ≥ 0`
    rw [pos_of_nonpos (by linarith : θ - α ≤ 0), pos_of_nonpos (by linarith : θ - β ≤ 0)]
    have hgT : 0 ≤ (pos (T - α)) ^ 2 - (pos (T - β)) ^ 2 := by
      have : pos (T - β) ≤ pos (T - α) := pos_mono (by linarith)
      nlinarith [pos_nonneg (T - β), pos_nonneg (T - α), this]
    nlinarith [mul_nonneg ht hgT]
  rw [pos_of_nonneg (by linarith : (0:ℝ) ≤ θ - α),
    pos_of_nonneg (by linarith : (0:ℝ) ≤ T - α)]
  rcases leOrLt T β with h3 | h3
  · rw [pos_of_nonpos (by linarith : θ - β ≤ 0), pos_of_nonpos (by linarith : T - β ≤ 0)]
    -- `θ g T - T g θ = (T - θ)(θ T - α²) ≥ 0`; the missing fact is `α² ≤ θ T`
    have hαT : α ≤ T := le_trans h2.le htT
    have hα2 : α ^ 2 ≤ θ * T := by
      nlinarith [mul_nonneg hα (sub_nonneg.mpr h2.le),
        mul_nonneg (sub_nonneg.mpr hαT) ht]
    nlinarith [mul_nonneg (sub_nonneg.mpr htT) (sub_nonneg.mpr hα2)]
  rcases leOrLt θ β with h4 | h4
  · rw [pos_of_nonpos (by linarith : θ - β ≤ 0),
      pos_of_nonneg (by linarith : (0:ℝ) ≤ T - β)]
    -- with `u = θ-α`, `P = T-α`, `Q = T-β` the difference is exactly
    -- `α (P² - Q² - u²) + u (P (P - u) - Q²)`, and both brackets are `≥ 0`
    have hu : (0:ℝ) ≤ θ - α := by linarith
    have hP : (0:ℝ) ≤ T - α := by linarith
    have hQ : (0:ℝ) ≤ T - β := by linarith
    have hA1 : (θ - α) ^ 2 ≤ (T - α) ^ 2 - (T - β) ^ 2 := by
      nlinarith [mul_nonneg (by linarith : (0:ℝ) ≤ (β - α) - (θ - α))
          (by linarith : (0:ℝ) ≤ (β - α) + (θ - α)),
        mul_nonneg hQ (sub_nonneg.mpr hαβ)]
    have hA2 : (T - β) ^ 2 ≤ (T - α) * (T - θ) := by
      nlinarith [mul_nonneg hP (by linarith : (0:ℝ) ≤ β - θ),
        mul_nonneg hQ (sub_nonneg.mpr hαβ)]
    nlinarith [mul_nonneg hα (sub_nonneg.mpr hA1), mul_nonneg hu (sub_nonneg.mpr hA2)]
  · rw [pos_of_nonneg (by linarith : (0:ℝ) ≤ θ - β),
      pos_of_nonneg (by linarith : (0:ℝ) ≤ T - β)]
    -- both in the affine regime: the difference is `(β-α)(α+β)(T-θ) ≥ 0`,
    -- a triple product, so it has to be handed to `nlinarith` ready-made
    nlinarith [mul_nonneg (mul_nonneg (sub_nonneg.mpr hαβ)
      (by linarith : (0:ℝ) ≤ α + β)) (sub_nonneg.mpr htT)]

/-- **Lemma B.4(g).**  `PhiLow θ ≤ 0` for `0 ≤ θ ≤ m`.

`PhiLow` is convex on `[0, m]` (its second derivative is `1_{θ>α} - 1_{θ>β} ≥ 0`,
using `α ≤ β`, which is (f)), vanishes at `0`, and is `≤ 0` at `m` by (g). -/
theorem caseGt_g (hm : 0 < m) (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ t - m)
    (hxm : t - m ≤ m) (hδ₀ : 0 ≤ δ₀) (hδ₀h : δ₀ ≤ h)
    (hK : δ₀ ^ 2 = h ^ 2 - (t ^ 2 - m ^ 2))
    (h35 : t - m ≤ h - δ₀) (ht0 : 0 ≤ θ) (htm : θ ≤ m) :
    PhiLow m h t δ₀ θ ≤ 0 := by
  have hα : 0 ≤ m - h := by linarith
  have hαβ : m - h ≤ t - δ₀ := by linarith
  have key := pos_sq_diff_star hα hαβ ht0 htm
  have hXim := PhiLow_m_nonpos hm.le hh hhm hx hxm hδ₀ hδ₀h hK
  simp only [PhiLow] at hXim ⊢
  -- `m * PhiLow θ ≤ θ * PhiLow m ≤ 0`, then divide by `m > 0`
  have hstep : (0:ℝ) ≤ 4 * (t - m) * m
      - ((pos (m - (m - h))) ^ 2 - (pos (m - (t - δ₀))) ^ 2) := by linarith [hXim]
  have h1 : m * ((pos (θ - (m - h))) ^ 2 - (pos (θ - (t - δ₀))) ^ 2
      - 4 * (t - m) * θ) ≤ 0 := by
    nlinarith [key, mul_nonneg ht0 hstep]
  nlinarith [h1, hm]

end TrapezoidComparison


/- ============ Lemma B.4, part II: the case h² > t² - m², θ ≥ m ======= -/

/-
# Lemma B.4, part II — the range `θ ≥ m`, and the conclusion

Since `Φ ∞ = 0` in the worst case `(s, δ) = (t, δ₀)`, the statement `Φ θ ≤ 0` for
`θ ≥ m` is equivalent to `F θ ≥ 0`, where, as in Lemma B.4(h),

  `F θ = ((m+h-θ)₊)²/2 + ((θ-t+δ₀)₊)²/2 - δ₀² - ((t-θ)₊)²`.

On `[t, ∞)` this is `≥ 0` because `m + h ≥ t + δ₀`, which is (f).
On `[m, t]` — where `θ ≤ t ≤ m+h`, so the first positive part is inert — `F` is
concave on `[m, t-δ₀]` (leading coefficient `-1/2`) and affine on `[t-δ₀, t]`
(leading coefficient `0`), so it is bounded below by its values at `m`, `t-δ₀`, `t`,
all three of which are `≥ 0`.

For a quadratic `f` with leading coefficient `κ` and `p ≤ θ ≤ q`,
  `f θ (q-p) = f p (q-θ) + f q (θ-p) - κ (θ-p)(q-θ)(q-p)`,
which for `κ ≤ 0` gives `f θ ≥ min (f p) (f q)`.  That identity is what the
`nlinarith` hints below supply.
-/

-- hypothesis lists are kept uniform across each family of lemmas, so some
-- binders are unused in individual members
set_option linter.unusedVariables false

namespace TrapezoidComparison

variable {m h t δ₀ θ : ℝ}

/-- `F` on `[m, t]`, where `(m+h-θ)₊ = m+h-θ` and `(t-θ)₊ = t-θ`. -/
noncomputable def F (m h t δ₀ θ : ℝ) : ℝ :=
  (m + h - θ) ^ 2 / 2 + (pos (θ - (t - δ₀))) ^ 2 / 2 - δ₀ ^ 2 - (t - θ) ^ 2

/-- `h² = δ₀² + x (2m + x)`, the substitution used throughout Lemma B.4. -/
theorem hsq_eq (hK : δ₀ ^ 2 = h ^ 2 - (t ^ 2 - m ^ 2)) :
    h ^ 2 = δ₀ ^ 2 + (t - m) * (2 * m + (t - m)) := by
  have e : t ^ 2 - m ^ 2 = (t - m) * (2 * m + (t - m)) := by ring
  linarith [hK, e]

/-- `F m = -PhiLow m ≥ 0`, by (g). -/
theorem F_m_nonneg (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ t - m) (hxm : t - m ≤ m)
    (hδ₀ : 0 ≤ δ₀) (hδ₀h : δ₀ ≤ h) (hK : δ₀ ^ 2 = h ^ 2 - (t ^ 2 - m ^ 2)) :
    0 ≤ F m h t δ₀ m := by
  have hh2 := hsq_eq hK
  simp only [F]
  rcases leOrLt (m - (t - δ₀)) 0 with hc | hc
  · -- `δ₀ ≤ x`; then `F m = mx - δ₀²/2 - x²/2` and `δ₀² + x² ≤ 2x² ≤ 2mx`
    rw [pos_of_nonpos hc]
    nlinarith [hh2, hδ₀, hx, hxm, hc]
  · -- `δ₀ > x`; then `F m = x (m - δ₀) ≥ 0`
    rw [pos_of_nonneg hc.le]
    nlinarith [hh2, mul_nonneg hx (sub_nonneg.mpr (le_trans hδ₀h hhm))]

/-- `F t = (h-x)²/2 - δ₀²/2 ≥ 0`, by (f). -/
theorem F_t_nonneg (hδ₀ : 0 ≤ δ₀) (hx : 0 ≤ t - m) (h35 : t - m ≤ h - δ₀) :
    0 ≤ F m h t δ₀ t := by
  simp only [F]
  rw [pos_of_nonneg (by linarith : (0:ℝ) ≤ t - (t - δ₀))]
  have e : t - (t - δ₀) = δ₀ := by ring
  rw [e]
  nlinarith [h35, hδ₀, hx]

/-- `F (t - δ₀) = (h - x + δ₀)²/2 - 2δ₀² ≥ 0`, again by (f). -/
theorem F_mid_nonneg (hδ₀ : 0 ≤ δ₀) (hx : 0 ≤ t - m) (h35 : t - m ≤ h - δ₀) :
    0 ≤ F m h t δ₀ (t - δ₀) := by
  simp only [F]
  have e : (t - δ₀) - (t - δ₀) = (0:ℝ) := by ring
  rw [e, pos_zero]
  nlinarith [h35, hδ₀, hx]

/-- **Lemma B.4(h) on `[m, t]`.** -/
theorem caseGt_h (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ t - m) (hxm : t - m ≤ m)
    (hδ₀ : 0 ≤ δ₀) (hδ₀h : δ₀ ≤ h) (hK : δ₀ ^ 2 = h ^ 2 - (t ^ 2 - m ^ 2))
    (h35 : t - m ≤ h - δ₀) (hmt : m ≤ θ) (htA : θ ≤ t) :
    0 ≤ F m h t δ₀ θ := by
  have hFm := F_m_nonneg hh hhm hx hxm hδ₀ hδ₀h hK
  have hFA := F_t_nonneg hδ₀ hx h35
  have hFmid := F_mid_nonneg hδ₀ hx h35
  simp only [F] at hFm hFA hFmid ⊢
  have eA : t - (t - δ₀) = δ₀ := by ring
  have emid : (t - δ₀) - (t - δ₀) = (0:ℝ) := by ring
  rw [eA, pos_of_nonneg hδ₀] at hFA
  rw [emid, pos_zero] at hFmid
  rcases leOrLt θ (t - δ₀) with hc | hc
  · -- concave regime `[m, t - δ₀]`, leading coefficient `-1/2`
    have hmid : m ≤ t - δ₀ := le_trans hmt hc
    rw [pos_of_nonpos (by linarith : θ - (t - δ₀) ≤ 0)]
    rw [pos_of_nonpos (by linarith : m - (t - δ₀) ≤ 0)] at hFm
    nlinarith [mul_nonneg (mul_nonneg (sub_nonneg.mpr hmt) (sub_nonneg.mpr hc))
        (sub_nonneg.mpr hmid),
      mul_nonneg hFm (sub_nonneg.mpr hc),
      mul_nonneg hFmid (sub_nonneg.mpr hmt), hFm, hFmid]
  · -- affine regime, leading coefficient `0`
    rw [pos_of_nonneg (by linarith : (0:ℝ) ≤ θ - (t - δ₀))]
    rcases leOrLt m (t - δ₀) with hc2 | hc2
    · -- left endpoint `t - δ₀`
      nlinarith [mul_nonneg hFmid (sub_nonneg.mpr htA),
        mul_nonneg hFA (le_of_lt (sub_pos.mpr hc)), hδ₀, hc, htA]
    · -- left endpoint `m`
      rw [pos_of_nonneg (by linarith : (0:ℝ) ≤ m - (t - δ₀))] at hFm
      nlinarith [mul_nonneg hFm (sub_nonneg.mpr htA),
        mul_nonneg hFA (sub_nonneg.mpr hmt), hδ₀, hmt, htA]

/-! ### Assembling Lemma B.4 -/

/-- **Lemma B.4.**  If `h² > K` then `Φ ≤ 0` on `[0, ∞)`.

`δ₀ ≥ 0` is any real with `δ₀² = h² - K` (that is, `δ₀ = √(h² - K)`), and `(s, δ)`
is any admissible pair: `δ₀ ≤ δ` and `s ≤ t`. -/
theorem caseGt {s δ : ℝ} (hm : 0 < m) (hh : 0 ≤ h) (hhm : h ≤ m) (hx : 0 ≤ t - m)
    (hxm : t - m ≤ m) (hδ₀ : 0 ≤ δ₀) (hδ₀h : δ₀ ≤ h)
    (hK : δ₀ ^ 2 = h ^ 2 - (t ^ 2 - m ^ 2))
    (h35 : t - m ≤ h - δ₀) (hδ : δ₀ ≤ δ) (hn : s ≤ t) (ht0 : 0 ≤ θ) :
    Phi m h s δ t θ ≤ 0 := by
  have hred : Phi m h s δ t θ ≤ Phi m h t δ₀ t θ := by
    simp only [Phi]
    linarith [worst_case (s := s) (δ := δ) (δ₀ := δ₀) (t := t) (θ := θ) hδ₀ hδ hn]
  refine le_trans hred ?_
  have hmt : m ≤ t := by linarith
  rcases leOrLt θ m with hc | hc
  · -- `Φ = PhiLow` on `[0, m]`
    have e1 : tentPrim t δ₀ θ = (pos (θ - (t - δ₀))) ^ 2 / 2 := by
      have ht : θ ≤ t := le_trans hc hmt
      have e : θ - t + δ₀ = θ - (t - δ₀) := by ring
      simp only [tentPrim, if_pos ht, e]
    have hg := caseGt_g hm hh hhm hx hxm hδ₀ hδ₀h hK h35 ht0 hc
    simp only [PhiLow] at hg
    have e2 : pos (θ - m + h) = pos (θ - (m - h)) := by congr 1; ring
    -- rewrite with `e1` BEFORE unfolding `tentPrim`, or its left-hand side is gone
    simp only [Phi]
    rw [e1]
    simp only [tentPrim, dropPrim, if_pos hc, e2]
    linarith [hg]
  · rcases leOrLt θ t with hcA | hcA
    · -- `m < θ ≤ t`: `Φ = -F`
      have hmh : t ≤ m + h := by linarith
      have e1 : tentPrim t δ₀ θ = (pos (θ - (t - δ₀))) ^ 2 / 2 := by
        have e : θ - t + δ₀ = θ - (t - δ₀) := by ring
        simp only [tentPrim, if_pos hcA, e]
      have e2 : pos (m + h - θ) = m + h - θ := pos_of_nonneg (by linarith)
      have e3 : pos (t - θ) = t - θ := pos_of_nonneg (by linarith)
      have hF := caseGt_h hh hhm hx hxm hδ₀ hδ₀h hK h35 hc.le hcA
      simp only [F] at hF
      simp only [Phi]
      rw [e1]
      simp only [tentPrim, dropPrim, if_neg (not_le.mpr hc), e2, e3]
      nlinarith [hF, hK]
    · -- `θ > t`: uses only `t + δ₀ ≤ m + h`, i.e. (f)
      have e1 : tentPrim t δ₀ θ = δ₀ ^ 2 - (pos (t + δ₀ - θ)) ^ 2 / 2 := by
        simp only [tentPrim, if_neg (not_le.mpr hcA)]
      have e3 : pos (t - θ) = 0 := pos_of_nonpos (by linarith)
      simp only [Phi]
      rw [e1]
      simp only [tentPrim, dropPrim, if_neg (not_le.mpr hc), e3]
      nlinarith [hK, pos_sq_mono (show t + δ₀ - θ ≤ m + h - θ by linarith)]

end TrapezoidComparison


/- ======================= Lemma 4.5: the Reduced Problem ============== -/

/-
# The Reduced Problem, Lemma 4.5

The mathematical heart of the theorem: everything below the linearization.

> Let `0 ≤ h ≤ m ≤ t` and `0 ≤ δ ≤ s ≤ t` satisfy `h² - δ² ≤ t² - m²`.
> Then `P θ ≤ N θ + D θ` for all `θ ≥ 0`.

The hypothesis is one-sided; `m ≤ t` is `(p*)`.  `Real.sqrt` is used exactly
once here, to produce `δ₀ = √(h² - K)`.
-/

-- hypothesis lists are kept uniform across each family of lemmas, so some
-- binders are unused in individual members
set_option linter.unusedVariables false

namespace TrapezoidComparison

variable {m h s δ t θ : ℝ}

/-- `Φ ≤ 0` on `[0, ∞)`, the form in which the case analysis is run. -/
theorem Phi_nonpos (hh : 0 ≤ h) (hhm : h ≤ m) (hmt : m ≤ t)
    (hδ : 0 ≤ δ) (hδs : δ ≤ s) (hst : s ≤ t)
    (hcon : h ^ 2 - δ ^ 2 ≤ t ^ 2 - m ^ 2) (ht0 : 0 ≤ θ) :
    Phi m h s δ t θ ≤ 0 := by
  have hm : 0 ≤ m := le_trans hh hhm
  have hx : 0 ≤ t - m := by linarith
  have h1 : h ^ 2 - δ ^ 2 ≤ t ^ 2 - m ^ 2 := hcon
  -- The discarded half of the old two-sided hypothesis was used for exactly one
  -- thing, `0 ≤ t ^ 2 - m ^ 2`, and that already follows from `0 ≤ m ≤ t`.
  have h2 : 0 ≤ t ^ 2 - m ^ 2 := by
    have hsum : 0 ≤ t + m := by linarith [le_trans hm hmt]
    nlinarith [mul_nonneg hx hsum]
  rcases leOrLt (h ^ 2) (t ^ 2 - m ^ 2) with hcase | hcase
  · exact caseLe hm hh hhm hx hcase hδ hδs ht0
  · -- `h² > K`; put `δ₀ = √(h² - K)`
    have hKnn : 0 ≤ h ^ 2 - (t ^ 2 - m ^ 2) := by linarith
    -- the only use of `Real.sqrt` in the development; immediately forgotten in
    -- favour of `0 ≤ δ₀` and `δ₀ ^ 2 = h ^ 2 - K`
    obtain ⟨δ₀, hδ₀, hδ₀sq⟩ :
        ∃ δ₀ : ℝ, 0 ≤ δ₀ ∧ δ₀ ^ 2 = h ^ 2 - (t ^ 2 - m ^ 2) :=
      ⟨Real.sqrt (h ^ 2 - (t ^ 2 - m ^ 2)), Real.sqrt_nonneg _, sqSqrt hKnn⟩
    have hδ₀h : δ₀ ≤ h := by
      refine le_of_sq_le_sq' hδ₀ hh ?_
      rw [hδ₀sq]; linarith
    have hδ₀δ : δ₀ ≤ δ := by
      refine le_of_sq_le_sq' hδ₀ hδ ?_
      rw [hδ₀sq]; linarith
    have hmpos : 0 < m := by
      rcases eqOrLt hm with he | hlt
      · exfalso
        have hm0 : m = 0 := he.symm
        have hh0 : h = 0 := le_antisymm (by rw [hm0] at hhm; exact hhm) hh
        rw [hh0, hm0] at hcase
        nlinarith [sq_nonneg t]
      · exact hlt
    have htnn : 0 ≤ t := le_trans hm hmt
    have hxm : t - m ≤ m := caseGt_d hm hh hhm htnn hcase
    have h35 : t - m ≤ h - δ₀ := caseGt_f hm hh hhm hx hδ₀ hδ₀h hδ₀sq hcase
    exact caseGt hmpos hh hhm hx hxm hδ₀ hδ₀h hδ₀sq h35 hδ₀δ hst ht0

/-- **The Reduced Problem, Lemma 4.5 of the paper**, in its `P ≤ N + D` phrasing. -/
theorem reduced (hh : 0 ≤ h) (hhm : h ≤ m) (hmt : m ≤ t)
    (hδ : 0 ≤ δ) (hδs : δ ≤ s) (hst : s ≤ t)
    (hcon : h ^ 2 - δ ^ 2 ≤ t ^ 2 - m ^ 2) (ht0 : 0 ≤ θ) :
    tentPrim m h θ ≤ tentPrim s δ θ + dropPrim m t θ := by
  have := Phi_nonpos hh hhm hmt hδ hδs hst hcon ht0
  simp only [Phi] at this
  linarith

end TrapezoidComparison


/- Checked against Lean `v4.33.0` and Mathlib tag `v4.33.0`
   (commit `db584cd6d46c92f209a44c0f1c829460d327499d`).
   The next command must print `4.33.0`. -/
#eval Lean.versionString

/- This must print

     'TrapezoidComparison.reduced' depends on axioms:
       [propext, Classical.choice, Quot.sound]

   with no `sorryAx`. -/
#print axioms TrapezoidComparison.reduced


==> anc/lakefile.toml <==
name = "trapezoid"
defaultTargets = ["TrapezoidComparison"]

# Mathlib's own lake-manifest.json at this tag pins every transitive dependency,
# so this single pinned require is a complete specification of the build.
[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.0"

[[lean_lib]]
name = "TrapezoidComparison"


==> anc/lean-toolchain <==
leanprover/lean4:v4.33.0

